Lattice Gerbe Theory

We formulate the theory of a 2-form gauge field on a Euclidean spacetime lattice. In this approach, the fundamental degrees of freedom live on the faces of the lattice, and the action can be constructed from the sum over Wilson surfaces associated with each fundamental cube of the lattice. If we take the gauge group to be $U(1)$, the theory reduces to the well-known abelian gerbe theory in the continuum limit. We also propose a very simple and natural non-abelian generalization with gauge group $U(N) \times U(N)$, which gives rise to $U(N)$ Yang-Mills theory upon dimensional reduction. Formulating the theory on a lattice has several other advantages. In particular, it is possible to compute many observables, such as the expectation value of Wilson surfaces, analytically at strong coupling and numerically for any value of the coupling.

==> 3dabelianheatbath.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     50620,       1412]
NotebookOptionsPosition[     49114,       1367]
NotebookOutlinePosition[     49701,       1388]
CellTagsIndexPosition[     49658,       1385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, we compute Wilson surfaces in the 3d abelian gerbe theory \
using the heatbath algorithm.\
\>", "Text",
 CellChangeTimes->{{3.6053461531448917`*^9, 3.6053461912640333`*^9}}],

Cell["Generate random face variable W:", "Text",
 CellChangeTimes->{{3.59914871859727*^9, 3.599148720581058*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "x"}], ",", "x"}], "}"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.599148736714963*^9, 3.599148756467641*^9}, {
  3.599502634893474*^9, 3.59950265577985*^9}, {3.5995031674619827`*^9, 
  3.599503167706934*^9}, {3.6013044042081146`*^9, 3.6013044086458426`*^9}, {
  3.601305644450862*^9, 3.6013056512803984`*^9}}],

Cell["Compute 1x1x1 Wilson surface located at i,j,k:", "Text",
 CellChangeTimes->{{3.599151232430941*^9, 3.5991512348625402`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ws1", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"G", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "j", "]"}], "]"}], "[", 
      RowBox[{"[", "k", "]"}], "]"}], "[", 
     RowBox[{"[", "3", "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.587043033283611*^9, 3.5870430355300145`*^9}, {
  3.5870456955462294`*^9, 3.5870457083319607`*^9}, {3.599502682833976*^9, 
  3.599502730113286*^9}}],

Cell["\<\
Compute 2x1x1 Wilson surfaces located at i,j,k (there are 3 of them):\
\>", "Text",
 CellChangeTimes->{{3.5870573063073807`*^9, 3.5870573111121893`*^9}, {
  3.5870573740894985`*^9, 3.5870573859143195`*^9}, {3.601308036398692*^9, 
  3.601308044195939*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ws2", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], " ", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k"}], 
      "]"}]}], "+", " ", 
    RowBox[{
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], " ", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k"}], "]"}]}], "+",
     " ", 
    RowBox[{
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], " ", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6013072146363897`*^9, 3.6013072762875614`*^9}, {
  3.601307335313529*^9, 3.6013073742104373`*^9}, {3.6013077747455273`*^9, 
  3.601307778026944*^9}, {3.6013078137829437`*^9, 3.6013078173143406`*^9}, {
  3.6013079123454485`*^9, 3.6013079175967607`*^9}, {3.601308009019058*^9, 
  3.6013080311473355`*^9}, {3.605259799151183*^9, 3.605259805276085*^9}}],

Cell["\<\
Compute the 2x2x2 Wilson surface located at (i,j,k):\
\>", "Text",
 CellChangeTimes->{{3.605260619444425*^9, 3.6052606707467117`*^9}}],

Cell[BoxData[
 RowBox[{" ", 
  RowBox[{
   RowBox[{
    RowBox[{"ws4", "[", 
     RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], " ", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k"}], 
      "]"}], 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k"}], "]"}], 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k"}], "]"}], 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]}], "]"}], " ", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6052603097169657`*^9, 3.605260361137198*^9}, {
  3.6052604430539837`*^9, 3.605260549877496*^9}}],

Cell["Given gerbe G, compute action of cubet at position (i,j,k). ", "Text",
 CellChangeTimes->{{3.583480756667367*^9, 3.583480874182372*^9}, {
  3.583483479470687*^9, 3.583483485195897*^9}, {3.583584651178794*^9, 
  3.5835846566232033`*^9}, {3.587037624493719*^9, 3.5870376346337366`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"Re", "[", 
     RowBox[{"ws1", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5835188471000576`*^9, 3.5835188536208687`*^9}, 
   3.58694421968134*^9, {3.599502834855654*^9, 3.599502889023946*^9}, {
   3.6012813471068034`*^9, 3.6012813599053755`*^9}}],

Cell["\<\
Given a face at (i,j,k), there are two cubets which contain this face. \
Compute product of five other faces in each cubet and add them together.\
\>", "Text",
 CellChangeTimes->{{3.601515129435698*^9, 3.601515214299637*^9}, 
   3.60151535930945*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"r1", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r2", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r3", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", "k", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], " ", 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], " ", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"L", "-", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"L", "-", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
       "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}]}]}], ";"}]}], "Input"],

Cell["\<\
Generate a new face at position (i,j,k) using heat bath algorithm.\
\>", "Text",
 CellChangeTimes->{{3.58350200370076*^9, 3.5835020253379974`*^9}, {
  3.583502098455325*^9, 3.583502256764401*^9}, {3.5835848570211525`*^9, 
  3.5835848774571886`*^9}, {3.5870376668945932`*^9, 3.587037687003028*^9}, {
  3.6015153731539445`*^9, 3.6015154223314877`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nf1", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r1", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
              "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r1", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r1", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf2", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r2", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
              "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r2", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r2", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf3", "[", 
    RowBox[{"G_", ",", "i_", ",", "j_", ",", "k_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r3", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
              "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r3", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r3", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}]}], "]"}], 
      ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.601305348399065*^9, 3.6013053543056107`*^9}, {
  3.6013056326210923`*^9, 3.6013056326836004`*^9}, {3.601305664860252*^9, 
  3.6013057230424786`*^9}, {3.601305765361393*^9, 3.601305801133071*^9}, {
  3.6013058329201407`*^9, 3.601305886818782*^9}, {3.6013059212309656`*^9, 
  3.601305967254197*^9}, {3.601306062208284*^9, 3.601306069662822*^9}, {
  3.601308068231555*^9, 3.6013080808738575`*^9}}],

Cell["\<\
Generate a random gerbe G and a trivial gerbe F on a 3d lattice of length L. \
Let  \[Beta] be the inverse temperature, and \[Epsilon] be the convergence \
parameter for Mone Carlo iterations.\
\>", "Text",
 CellChangeTimes->{
  3.601307456021516*^9, {3.605347344834757*^9, 3.6053473921820793`*^9}, 
   3.6053474442351017`*^9, {3.605347597111094*^9, 3.6053476081893787`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"W", "[", " ", "Pi", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "3"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", ".01"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6013067757020063`*^9, 3.6013068246159887`*^9}, {
   3.6013075206416426`*^9, 3.6013075214698095`*^9}, {3.6013081581518793`*^9, 
   3.601308158808137*^9}, {3.605259692494637*^9, 3.605259712246179*^9}, 
   3.6052609928730183`*^9, {3.605273806727703*^9, 3.605273819992413*^9}, {
   3.605274139619588*^9, 3.605274153240614*^9}, {3.605274684534844*^9, 
   3.6052746896548443`*^9}, {3.605274932156982*^9, 3.6052749323558483`*^9}, {
   3.605275231215404*^9, 3.605275231393426*^9}, {3.605275353923779*^9, 
   3.6052753541135473`*^9}, {3.6052756258418283`*^9, 3.605275632148253*^9}, {
   3.605275870110429*^9, 3.6052758823012*^9}, {3.605276186362549*^9, 
   3.605276192039185*^9}, {3.605276371580645*^9, 3.605276395488991*^9}, {
   3.605276866317807*^9, 3.605276866889628*^9}, {3.6052776002869787`*^9, 
   3.605277600482912*^9}, {3.6052780046680098`*^9, 3.605278006223645*^9}, {
   3.6052787784221697`*^9, 3.605278782036776*^9}, {3.605345559899981*^9, 
   3.605345562398597*^9}, {3.605347401040248*^9, 3.605347401270588*^9}, {
   3.6053478038878117`*^9, 3.6053478040874453`*^9}, {3.605349811398444*^9, 
   3.605349817370175*^9}, {3.605456947993931*^9, 3.6054569481570053`*^9}, {
   3.605457019476801*^9, 3.6054570275573673`*^9}}],

Cell["\<\
Perform Monte Carlo sweeps on F and G until their energy densities converge.  \
List the energy denisity for each gerbe as a function of sweeps. \
\>", "Text",
 CellChangeTimes->{
  3.599148886103396*^9, 3.5991489673561068`*^9, {3.605347686339344*^9, 
   3.605347760519446*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "200"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "200"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
    RowBox[{"L", "^", "3"}]}]}], ";", 
  RowBox[{
   RowBox[{"cf", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"cg", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"cf", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p", "=", "1"}], ",", 
    RowBox[{"p", "<", "200"}], ",", 
    RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"L", "+", "1"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "<", 
           RowBox[{"L", "+", "1"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", "=", "1"}], ",", 
             RowBox[{"k", "<", 
              RowBox[{"L", "+", "1"}]}], ",", 
             RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"nf1", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"F", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "=", 
               RowBox[{"nf1", "[", 
                RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"nf2", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"F", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "=", 
               RowBox[{"nf2", "[", 
                RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"G", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "=", 
               RowBox[{"nf3", "[", 
                RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"F", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "k", "]"}], "]"}], "[", 
                RowBox[{"[", "3", "]"}], "]"}], "=", 
               RowBox[{"nf3", "[", 
                RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}]}], ";"}]}],
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cg", "[", 
       RowBox[{"[", 
        RowBox[{"p", "+", "1"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "3"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"cf", "[", 
       RowBox[{"[", 
        RowBox[{"p", "+", "1"}], "]"}], "]"}], "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "3"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"{", 
       RowBox[{"p", ",", 
        RowBox[{"cg", "[", 
         RowBox[{"[", 
          RowBox[{"p", "+", "1"}], "]"}], "]"}], ",", 
        RowBox[{"cf", "[", 
         RowBox[{"[", 
          RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cg", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
             RowBox[{"cf", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cg", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
             RowBox[{"cf", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}]}], "]"}], "<", 
         "\[Epsilon]"}], "&&", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cg", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
             RowBox[{"cg", "[", 
              RowBox[{"[", "p", "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cg", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
             RowBox[{"cg", "[", 
              RowBox[{"[", "p", "]"}], "]"}]}], ")"}]}], "]"}], "<", 
         "\[Epsilon]"}], "&&", 
        RowBox[{
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cf", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
             RowBox[{"cf", "[", 
              RowBox[{"[", "p", "]"}], "]"}]}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"cf", "[", 
              RowBox[{"[", 
               RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
             RowBox[{"cf", "[", 
              RowBox[{"[", "p", "]"}], "]"}]}], ")"}]}], "]"}], "<", 
         "\[Epsilon]"}]}], ",", 
       RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.59950298482421*^9, 3.599503048168942*^9}, {
   3.601292162125451*^9, 3.6012921627973766`*^9}, {3.601292383202527*^9, 
   3.6012924690589137`*^9}, {3.60129251526855*^9, 3.6012925538517513`*^9}, {
   3.6012926011093473`*^9, 3.6012926451459484`*^9}, {3.6012926751662164`*^9, 
   3.6012928119075046`*^9}, {3.601292850444866*^9, 3.6012928798859296`*^9}, {
   3.601293367587675*^9, 3.601293562971978*^9}, {3.601293709630187*^9, 
   3.6012937161305184`*^9}, 3.601294889562435*^9, {3.6012949494602723`*^9, 
   3.60129502540783*^9}, 3.6012950624737463`*^9, {3.6012956773598747`*^9, 
   3.6012957019100647`*^9}, {3.6012957740448694`*^9, 3.601295774388638*^9}, 
   3.6012958318186054`*^9, {3.6012958685746117`*^9, 3.601295890092372*^9}, {
   3.6012959317392445`*^9, 3.6012959591187162`*^9}, {3.6012960217677097`*^9, 
   3.601296021923966*^9}, {3.6013031365568376`*^9, 3.6013031599663906`*^9}, 
   3.601303195174492*^9, {3.6013032476500754`*^9, 3.6013032478532095`*^9}, {
   3.6013033202851334`*^9, 3.6013033217695837`*^9}, {3.601303352742996*^9, 
   3.6013033549618587`*^9}, {3.601303417300559*^9, 3.601303420613229*^9}, 
   3.6013034543836994`*^9, {3.6013040105068974`*^9, 3.601304061687696*^9}, {
   3.601304115040538*^9, 3.6013041783480186`*^9}, {3.601305213407689*^9, 
   3.6013052346764507`*^9}, {3.6013060171381655`*^9, 3.601306030093009*^9}, {
   3.6013061343298187`*^9, 3.6013062144527235`*^9}, {3.6013062458012753`*^9, 
   3.60130632086296*^9}, {3.601306382995295*^9, 3.601306383229683*^9}, {
   3.601306807159837*^9, 3.6013068073317204`*^9}, {3.6013068448357706`*^9, 
   3.601306844960777*^9}, {3.6013069076762433`*^9, 3.601306907832502*^9}, {
   3.6013080919692297`*^9, 3.60130811151925*^9}, {3.6052608244642477`*^9, 
   3.6052608269941797`*^9}, {3.605273975799217*^9, 3.605273976560658*^9}, {
   3.6052763807042913`*^9, 3.60527640283025*^9}, {3.605276782263639*^9, 
   3.6052767843060417`*^9}, {3.605277609226787*^9, 3.605277614566661*^9}, {
   3.605347399285419*^9, 3.605347404138364*^9}}],

Cell["\<\
Print energy density for each configuration as a function of sweeps:\
\>", "Text",
 CellChangeTimes->{{3.599148977315132*^9, 3.599148988530224*^9}, {
  3.599149022913411*^9, 3.599149041099781*^9}, {3.605347772798424*^9, 
  3.6053477740622997`*^9}}],

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Energy Density=\>\"", ",", 
   RowBox[{
    RowBox[{"1", "/", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"cg", "[", 
       RowBox[{"[", 
        RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
      RowBox[{"cf", "[", 
       RowBox[{"[", 
        RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"cg", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"cf", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", 
        RowBox[{"p", "+", ".5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".03"}], ",", 
        RowBox[{"1.05", 
         RowBox[{"cg", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Medium"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5991490153613653`*^9, 3.599149016567902*^9}, {
  3.599503215548911*^9, 3.599503217664771*^9}, {3.60527621691722*^9, 
  3.605276218333921*^9}}],

Cell["\<\
Compute -log of average 1x1x1 WIlson surface for the initially trivial/random \
gerbe:\
\>", "Text",
 CellChangeTimes->{{3.5870574031679497`*^9, 3.5870574146027694`*^9}, {
   3.587057464897257*^9, 3.587057471667669*^9}, {3.5870575286389685`*^9, 
   3.5870575402765884`*^9}, {3.5870576004614935`*^9, 3.587057605562702*^9}, 
   3.5991513359644413`*^9, {3.599503331106791*^9, 3.599503358769663*^9}, 
   3.6052608861705303`*^9, {3.605260918585327*^9, 3.6052609240590143`*^9}, 
   3.605347860371686*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F111", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"ws1", "[", 
         RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "3"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G111", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"ws1", "[", 
         RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "3"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.587054872846917*^9, 3.5870549024557686`*^9}, {
   3.587057611194312*^9, 3.5870576840932393`*^9}, {3.5871911415897183`*^9, 
   3.587191145474125*^9}, {3.587191466623085*^9, 3.5871915039851503`*^9}, 
   3.587191615504817*^9, {3.588440502890329*^9, 3.5884405135607476`*^9}, {
   3.599151342045817*^9, 3.599151372703498*^9}, {3.599503226292039*^9, 
   3.599503232135757*^9}, {3.605259852744006*^9, 3.605259876514287*^9}, {
   3.60525992484066*^9, 3.6052599746137333`*^9}, {3.605260007955166*^9, 
   3.605260034169037*^9}}],

Cell["\<\
Compute -log of average 2x1x1 WIlson surface for the initially trivial/random \
gerbe and compute ratio to -log of average 1x1x1 Wilson surface. Note that a \
ratio of 2 corresponds to a volume law and a ratio of 5/3 corresponds to an \
area law:\
\>", "Text",
 CellChangeTimes->{{3.605260900865954*^9, 3.605260933791874*^9}, {
  3.6053478673549643`*^9, 3.605347879251123*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F211", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"1", "/", "3"}], 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws2", "[", 
          RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "3"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G211", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"1", "/", "3"}], 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws2", "[", 
          RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "3"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G211", "/", "G111"}], "\[IndentingNewLine]", 
 RowBox[{"F211", "/", "F111"}]}], "Input",
 CellChangeTimes->{{3.605259980450944*^9, 3.6052600018895063`*^9}, {
  3.605260048018346*^9, 3.605260060077895*^9}, {3.605260764604082*^9, 
  3.605260769578165*^9}}],

Cell["\<\
Compute -log of average 2x2x2 WIlson surface for the initially trivial/random \
gerbe and compute ratio to -log of average 1x1x1 WIlson surface. Note that a \
ratio of 8 corresponds to a volume law and a ratio of 4 corresponds to an \
area law:\
\>", "Text",
 CellChangeTimes->{{3.605260965935362*^9, 3.605260974238131*^9}, 
   3.605347886192746*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F222", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"ws4", "[", 
         RowBox[{"F", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "3"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G222", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"ws4", "[", 
         RowBox[{"G", ",", "i", ",", "j", ",", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "3"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G222", "/", "G111"}], "\[IndentingNewLine]", 
 RowBox[{"F222", "/", "F111"}]}], "Input",
 CellChangeTimes->{{3.605260715635141*^9, 3.605260732162043*^9}, {
  3.60526078341079*^9, 3.6052608006244793`*^9}, {3.605274637024802*^9, 
  3.605274645816728*^9}, {3.6054569764708557`*^9, 3.6054569768673973`*^9}}]
},
WindowSize->{1787, 928},
WindowMargins->{{37, Automatic}, {-7, Automatic}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->""},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 201, 4, 31, "Text"],
Cell[761, 26, 113, 1, 31, "Text"],
Cell[877, 29, 542, 14, 32, "Input"],
Cell[1422, 45, 130, 1, 31, "Text"],
Cell[1555, 48, 2211, 68, 55, "Input"],
Cell[3769, 118, 265, 5, 31, "Text"],
Cell[4037, 125, 1448, 38, 55, "Input"],
Cell[5488, 165, 144, 3, 31, "Text"],
Cell[5635, 170, 2155, 63, 77, "Input"],
Cell[7793, 235, 290, 3, 31, "Text"],
Cell[8086, 240, 479, 12, 32, "Input"],
Cell[8568, 254, 260, 5, 31, "Text"],
Cell[8831, 261, 12686, 393, 209, "Input"],
Cell[21520, 656, 360, 6, 31, "Text"],
Cell[21883, 664, 5329, 138, 473, "Input"],
Cell[27215, 804, 385, 7, 31, "Text"],
Cell[27603, 813, 2324, 50, 121, "Input"],
Cell[29930, 865, 288, 6, 31, "Text"],
Cell[30221, 873, 10986, 274, 517, "Input"],
Cell[41210, 1149, 258, 5, 31, "Text"],
Cell[41471, 1156, 1797, 56, 55, "Input"],
Cell[43271, 1214, 508, 9, 31, "Text"],
Cell[43782, 1225, 1642, 40, 55, "Input"],
Cell[45427, 1267, 387, 7, 31, "Text"],
Cell[45817, 1276, 1499, 41, 99, "Input"],
Cell[47319, 1319, 360, 7, 31, "Text"],
Cell[47682, 1328, 1428, 37, 99, "Input"]
}
]
*)

(* End of internal cache information *)


==> 6dabelianheatbath.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    657814,      18461]
NotebookOptionsPosition[    656144,      18414]
NotebookOutlinePosition[    656731,      18435]
CellTagsIndexPosition[    656688,      18432]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, we compute Wilson surfaces in the 6d abelian gerbe theory \
using the heatbath algorithm.\
\>", "Text",
 CellChangeTimes->{{3.6053462173403482`*^9, 3.605346221307798*^9}}],

Cell["Generate random face variable W:", "Text",
 CellChangeTimes->{{3.59914871859727*^9, 3.599148720581058*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{"I", " ", 
     RowBox[{"RandomReal", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "x"}], ",", "x"}], "}"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.599148736714963*^9, 3.599148756467641*^9}, {
   3.599502634893474*^9, 3.59950265577985*^9}, {3.5995031674619827`*^9, 
   3.599503167706934*^9}, 3.601307688246271*^9}],

Cell["Compute 1x1x1 Wilson surface located at (i,j,k,l,m,n):", "Text",
 CellChangeTimes->{{3.599151232430941*^9, 3.5991512348625402`*^9}, {
  3.5995684279384193`*^9, 3.599568440280676*^9}, {3.599568887534739*^9, 
  3.59956888922324*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c123", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "6", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c124", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c125", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c126", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c134", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c135", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c136", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c145", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c146", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c156", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c234", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "6", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c235", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "6", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c236", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "6", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c245", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c246", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "7", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c256", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c345", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c346", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "10", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"c356", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"c456", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "l", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "n", "]"}], "]"}], "[", 
     RowBox[{"[", "15", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "l", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "n", "]"}], "]"}], "[", 
     RowBox[{"[", "14", "]"}], "]"}], 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "[", 
          RowBox[{"[", "j", "]"}], "]"}], "[", 
         RowBox[{"[", "k", "]"}], "]"}], "[", 
        RowBox[{"[", "l", "]"}], "]"}], "[", 
       RowBox[{"[", "m", "]"}], "]"}], "[", 
      RowBox[{"[", "n", "]"}], "]"}], "[", 
     RowBox[{"[", "13", "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "15", "]"}], "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], "]"}], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.587043033283611*^9, 3.5870430355300145`*^9}, {
   3.5870456955462294`*^9, 3.5870457083319607`*^9}, {3.599502682833976*^9, 
   3.599502730113286*^9}, {3.5995688971727123`*^9, 3.599568901743908*^9}, {
   3.599569349268571*^9, 3.599569401025989*^9}, {3.599571071729185*^9, 
   3.599571089079979*^9}, {3.5995712911249437`*^9, 3.59957130590028*^9}, 
   3.5995717863839912`*^9, {3.5995718538547163`*^9, 3.5995718873757772`*^9}, 
   3.5995721984106703`*^9, {3.5995756690688467`*^9, 3.5995757837986603`*^9}, {
   3.5995758148406897`*^9, 3.599575835906145*^9}, {3.599575873177699*^9, 
   3.5995758836702213`*^9}, {3.599576245956278*^9, 3.599576274572489*^9}, {
   3.599576317122284*^9, 3.599576367184119*^9}, {3.599581424030395*^9, 
   3.5995814445378036`*^9}, {3.599581486096016*^9, 3.599581609981965*^9}, {
   3.599581654390818*^9, 3.599581717522792*^9}, {3.599581806220587*^9, 
   3.5995818964720182`*^9}, {3.5996895261621466`*^9, 3.599689527334077*^9}, {
   3.5996895960927925`*^9, 3.599689615470846*^9}, {3.599689648725668*^9, 
   3.599689659538722*^9}, {3.5996896914028387`*^9, 3.59968974600354*^9}, {
   3.599689824109603*^9, 3.5996898631147285`*^9}, {3.599689921544815*^9, 
   3.599690045062544*^9}, {3.599690095523443*^9, 3.599690116870353*^9}, {
   3.5996901574068155`*^9, 3.5996901583131037`*^9}, {3.599690948193041*^9, 
   3.5996909683534184`*^9}, {3.599691005158371*^9, 3.5996910629633827`*^9}, {
   3.599691113346159*^9, 3.599691150118846*^9}, {3.599691229317638*^9, 
   3.5996912684174805`*^9}, {3.599691321676457*^9, 3.599691418598045*^9}, {
   3.5996914568531227`*^9, 3.5996915442106647`*^9}, {3.599692085101424*^9, 
   3.5996921271701994`*^9}, {3.599692165629433*^9, 3.599692175099699*^9}, {
   3.5996922224353757`*^9, 3.599692232702549*^9}, {3.5996922788976192`*^9, 
   3.5996923192309303`*^9}, {3.5996923541764045`*^9, 
   3.5996923639123344`*^9}, {3.5996924168265057`*^9, 
   3.5996924441757684`*^9}, {3.599692504856967*^9, 3.5996925140772114`*^9}, {
   3.5996925640536737`*^9, 3.599692604763999*^9}, {3.5996926405668097`*^9, 
   3.5996926560863214`*^9}, {3.599692706515936*^9, 3.5996927910189714`*^9}, {
   3.599692877593128*^9, 3.5996929190847983`*^9}, {3.5996929584649167`*^9, 
   3.599692987001732*^9}, {3.599693049053397*^9, 3.599693148665639*^9}, {
   3.599693185484157*^9, 3.5996932847172837`*^9}, {3.5996933651505175`*^9, 
   3.599693369011119*^9}, {3.599693418440688*^9, 3.5996934345675583`*^9}, {
   3.5996944362204013`*^9, 3.599694515120248*^9}, {3.599694624849208*^9, 
   3.599694643414722*^9}, {3.5996963578992243`*^9, 3.5996963889487343`*^9}, {
   3.5997316958325434`*^9, 3.599731769404148*^9}, {3.5997440033905077`*^9, 
   3.5997440274552603`*^9}, {3.5997442250310016`*^9, 3.599744486592044*^9}, {
   3.599744808574545*^9, 3.5997448855065975`*^9}, {3.5997464083868*^9, 
   3.5997467363767347`*^9}, {3.599749423249299*^9, 3.5997496489514623`*^9}, {
   3.5997497948161798`*^9, 3.5997501574617567`*^9}}],

Cell["\<\
Compute sum of 1x1x1 Wilson surfaces located at (i,j,k,l,m,n) (note that \
there are 20 of them):\
\>", "Text",
 CellChangeTimes->{{3.600160660275256*^9, 3.600160665059043*^9}, {
  3.600597357926758*^9, 3.6005973608231983`*^9}, {3.600600895386904*^9, 
  3.600600898859323*^9}, {3.6006109893928556`*^9, 3.600611010095533*^9}, {
  3.6006113826499157`*^9, 3.600611385923677*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ws1", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c123", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c124", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c125", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c126", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c134", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c135", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c136", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c145", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c146", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c156", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c234", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c235", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c236", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c245", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c246", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c256", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c345", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c346", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c356", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], "]"}],
     "+", 
    RowBox[{"c456", "[", 
     RowBox[{
     "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
     "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5997501731209254`*^9, 3.599750173199047*^9}, {
  3.5997502037818594`*^9, 3.5997504364072847`*^9}, {3.6006113904907713`*^9, 
  3.600611393395936*^9}}],

Cell["\<\
Given gerbe G, compute action of cubets at position (i,j,k,l,m,n). \
\>", "Text",
 CellChangeTimes->{{3.583480756667367*^9, 3.583480874182372*^9}, {
   3.583483479470687*^9, 3.583483485195897*^9}, {3.583584651178794*^9, 
   3.5835846566232033`*^9}, {3.587037624493719*^9, 3.5870376346337366`*^9}, {
   3.5997514441594563`*^9, 3.599751447472129*^9}, 3.6006114085068903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"20", "-", 
    RowBox[{"Re", "[", 
     RowBox[{"ws1", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5835188471000576`*^9, 3.5835188536208687`*^9}, 
   3.58694421968134*^9, {3.599502834855654*^9, 3.599502889023946*^9}, {
   3.599750533125671*^9, 3.5997505586915884`*^9}, {3.6006114116905193`*^9, 
   3.600611412111589*^9}}],

Cell["\<\
Given a face at (i,j,k,l,m,n), there are 8 cubets which contain this face. \
Compute product of five other faces in each cubet and add them together.\
\>", "Text",
 CellChangeTimes->{{3.601515298352039*^9, 3.6015153308704205`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r1", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r2", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r3", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r4", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r5", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r6", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r7", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r8", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r9", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r10", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r11", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r12", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "6", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r13", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "8", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "8", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "11", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "11", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}], " ", 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"L", "-", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"L", "+", "1", "-", "n"}], ",", "L"}], "]"}]}], "]"}], 
        "]"}], "[", 
       RowBox[{"[", "14", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"r14", "[", 
     RowBox[{
     "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}],
      "]"}], ":=", "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"Mod", "[", 
                  RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
              "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", 
                RowBox[{"L", "-", 
                 RowBox[{"Mod", "[", 
                  RowBox[{
                   RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
                "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "9", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "7", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "9", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "12", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "10", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "12", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "10", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", "m", "]"}], "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}], 
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", "m", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}]}], "]"}]}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "15", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "14", "]"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"G", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], "[", 
            RowBox[{"[", "l", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "n", "]"}], "]"}], "[", 
         RowBox[{"[", "13", "]"}], "]"}]}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "15", "]"}], "]"}], 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"G", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "j", "]"}], "]"}], "[", 
           RowBox[{"[", "k", "]"}], "]"}], "[", 
          RowBox[{"[", "l", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "m"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "13", "]"}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r15", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "5", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "5", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", 
               RowBox[{"L", "-", 
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], 
               "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "5", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "i"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "9", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "9", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", 
              RowBox[{"L", "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], 
              "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "9", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "j"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "8", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "12", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "11", "]"}], "]"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "12", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"L", "-", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}],
             "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "11", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "12", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"L", "-", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"L", "+", "1", "-", "k"}], ",", "L"}], "]"}]}], "]"}], 
          "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "11", "]"}], "]"}]}], "+", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", "l", "]"}], "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}], 
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "14", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", "l", "]"}], "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", "13", "]"}], "]"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Conjugate", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "15", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "14", "]"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"G", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}], "[", 
            RowBox[{"[", "k", "]"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"L", "-", 
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
           "]"}], "[", 
          RowBox[{"[", "m", "]"}], "]"}], "[", 
         RowBox[{"[", "n", "]"}], "]"}], "[", 
        RowBox[{"[", "13", "]"}], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
       RowBox[{"[", "n", "]"}], "]"}], "[", 
      RowBox[{"[", "14", "]"}], "]"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"G", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "j", "]"}], "]"}], "[", 
          RowBox[{"[", "k", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"L", "-", 
           RowBox[{"Mod", "[", 
            RowBox[{
             RowBox[{"L", "+", "1", "-", "l"}], ",", "L"}], "]"}]}], "]"}], 
         "]"}], "[", 
        RowBox[{"[", "m", "]"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{"n", ",", "L"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", "13", "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5834934507465024`*^9, 3.5834934584217157`*^9}, 
   3.5834936608476686`*^9, {3.5834939916150455`*^9, 3.583494054607955*^9}, {
   3.5834943468900647`*^9, 3.5834944114897776`*^9}, {3.5834945101755495`*^9, 
   3.5834945390199995`*^9}, {3.5834945715772567`*^9, 3.583494605320115*^9}, {
   3.5834946815574484`*^9, 3.5834947368439445`*^9}, {3.5834947671391973`*^9, 
   3.5834948341569147`*^9}, 3.583494878024191*^9, {3.5834950056012135`*^9, 
   3.583495035834066*^9}, {3.58349530741494*^9, 3.5834953509078155`*^9}, {
   3.583495414883527*^9, 3.5834954948180666`*^9}, {3.5834955378429413`*^9, 
   3.5834955582945766`*^9}, {3.583495601225852*^9, 3.5834956214590874`*^9}, {
   3.5834957913745832`*^9, 3.58349582926705*^9}, {3.583496012083768*^9, 
   3.5834960537826405`*^9}, {3.583496492003005*^9, 3.583496555853916*^9}, {
   3.583496669234914*^9, 3.583496682572937*^9}, {3.583497219931474*^9, 
   3.583497241506312*^9}, {3.5835189073005624`*^9, 3.58351892343099*^9}, {
   3.5997490636850767`*^9, 3.5997491242245927`*^9}, {3.599749301670191*^9, 
   3.59974930274837*^9}, {3.59975099870654*^9, 3.5997510864682913`*^9}, {
   3.599751130522626*^9, 3.5997512008761835`*^9}, {3.599752660415588*^9, 
   3.5997526863419104`*^9}, {3.5997530987659454`*^9, 
   3.5997531593856897`*^9}, {3.599753294395569*^9, 3.599753561079481*^9}, {
   3.5997535917560015`*^9, 3.5997536236357393`*^9}, {3.599753794680502*^9, 
   3.5997537948680162`*^9}, {3.5997538711459293`*^9, 3.599753885241457*^9}, {
   3.599753941656975*^9, 3.599754035736929*^9}, {3.5997541050177364`*^9, 
   3.599754181876939*^9}, {3.599754288041895*^9, 3.5997543626009398`*^9}, {
   3.599756826231759*^9, 3.5997569784907355`*^9}, {3.5997570579710083`*^9, 
   3.599757108387272*^9}, {3.5997629162766476`*^9, 3.599762943718708*^9}, {
   3.599762976834041*^9, 3.5997631049396057`*^9}, {3.599763176453809*^9, 
   3.5997632017863436`*^9}, {3.599763235932929*^9, 3.5997633340785637`*^9}, 
   3.599763369524152*^9, {3.599763402530017*^9, 3.5997634027175255`*^9}, {
   3.599764184155031*^9, 3.5997642862041845`*^9}, {3.5997643724721904`*^9, 
   3.5997643725659385`*^9}, {3.599764410855465*^9, 3.599764520763706*^9}, {
   3.5997646243356705`*^9, 3.5997646380405693`*^9}, {3.5997646883857007`*^9, 
   3.5997647852218184`*^9}, {3.599764821136168*^9, 3.599764949855068*^9}, {
   3.5997650368544827`*^9, 3.5997650451517944`*^9}, {3.599765401910257*^9, 
   3.59976556088303*^9}, {3.5997655938118567`*^9, 3.599765705474866*^9}, {
   3.599765765272716*^9, 3.599765810781376*^9}, {3.5997658408975286`*^9, 
   3.5997659088968477`*^9}, {3.5997660072270555`*^9, 3.59976606439458*^9}, {
   3.599766519765319*^9, 3.5997666299283924`*^9}, {3.5997666714201775`*^9, 
   3.5997666915795794`*^9}, {3.5997667345399976`*^9, 
   3.5997667399621477`*^9}, {3.59976787035717*^9, 3.599768056476066*^9}, {
   3.5997681568059936`*^9, 3.599768172885975*^9}, {3.5997682039898844`*^9, 
   3.5997682117725625`*^9}, {3.599768246583394*^9, 3.5997682535066605`*^9}, {
   3.599768317297394*^9, 3.599768385261258*^9}, {3.5997684188754764`*^9, 
   3.599768565757948*^9}, {3.5997686265647593`*^9, 3.5997686365663223`*^9}, {
   3.599768695832348*^9, 3.599768899376037*^9}, {3.599768935561269*^9, 
   3.5997689461253495`*^9}, {3.599768976801908*^9, 3.599768997087293*^9}, {
   3.599769056408013*^9, 3.5997691474355726`*^9}, {3.599769188785593*^9, 
   3.5997693286645203`*^9}, {3.599769963900711*^9, 3.599769967010247*^9}, {
   3.599770000844242*^9, 3.599770002047429*^9}, {3.599774804773912*^9, 
   3.599774896853819*^9}, {3.599774961288598*^9, 3.5997749791978893`*^9}, 
   3.5997750157832775`*^9, {3.5997753849065638`*^9, 3.599775467357835*^9}, {
   3.599775505582794*^9, 3.5997755059109306`*^9}, 3.599775569454028*^9, {
   3.5997756090853386`*^9, 3.5997756229465113`*^9}, {3.599780839450322*^9, 
   3.599780850343624*^9}, {3.600160915154278*^9, 3.6001609209467373`*^9}, {
   3.6001614781075974`*^9, 3.600161508396186*^9}, 3.60016155129685*^9, {
   3.600161631651579*^9, 3.600161677574988*^9}, {3.600161715268538*^9, 
   3.600161782571979*^9}, {3.600161914502713*^9, 3.6001619296468477`*^9}, {
   3.600162053388658*^9, 3.600162086411736*^9}, {3.600162130997032*^9, 
   3.600162165905506*^9}, {3.6001772832885923`*^9, 3.600177284659237*^9}, {
   3.6001773178076763`*^9, 3.600177338382717*^9}, {3.600177371016007*^9, 
   3.600177392672349*^9}, {3.6001774776826477`*^9, 3.600177494058186*^9}, {
   3.600177632647105*^9, 3.6001776345483513`*^9}, {3.600177682001265*^9, 
   3.600177742982328*^9}, {3.600177867066492*^9, 3.6001778682927113`*^9}, {
   3.600177956198948*^9, 3.6001779853754263`*^9}, {3.60017808221703*^9, 
   3.6001781134635887`*^9}, {3.600178173474659*^9, 3.600178197745689*^9}, {
   3.6001782385847588`*^9, 3.600178267822892*^9}, {3.60017831923361*^9, 
   3.600178321784346*^9}, {3.6001783871571198`*^9, 3.600178398019713*^9}, {
   3.600178562989828*^9, 3.6001785641027107`*^9}, {3.600178726714027*^9, 
   3.6001787792397547`*^9}, {3.6001788147095633`*^9, 3.600178815616742*^9}, {
   3.600178849787847*^9, 3.600178855355485*^9}, {3.60017902697077*^9, 
   3.600179036935252*^9}, {3.6001790900016613`*^9, 3.600179180117491*^9}, {
   3.600179210830855*^9, 3.600179213945912*^9}, {3.600179246807456*^9, 
   3.600179255157785*^9}, {3.6001792992392187`*^9, 3.600179338308707*^9}, {
   3.600179432859722*^9, 3.600179467783278*^9}, {3.600179651781378*^9, 
   3.600179662796167*^9}, {3.600179762876186*^9, 3.6001798224463577`*^9}, {
   3.6001800390015717`*^9, 3.600180066367507*^9}, {3.6001801108128147`*^9, 
   3.600180118625307*^9}, {3.600181204636265*^9, 3.60018120625736*^9}, {
   3.600181278596529*^9, 3.600181356729031*^9}, {3.600181406802549*^9, 
   3.600181410401829*^9}, {3.600181445912106*^9, 3.60018144689624*^9}, {
   3.600181493289118*^9, 3.600181496558598*^9}, {3.6001815282648487`*^9, 
   3.600181607502507*^9}, {3.600182359655079*^9, 3.600182361084779*^9}, {
   3.6001824074340057`*^9, 3.600182478513949*^9}, {3.600182523552677*^9, 
   3.600182530699792*^9}, {3.600182640789886*^9, 3.6001827619174433`*^9}, {
   3.600182800729398*^9, 3.600182805329912*^9}, {3.600182840312688*^9, 
   3.6001828534067*^9}, {3.600182932592063*^9, 3.6001829506960793`*^9}, {
   3.6001829907786493`*^9, 3.600183045109866*^9}, 3.600183174938396*^9, {
   3.600183208041953*^9, 3.600183245533773*^9}, {3.600183306578884*^9, 
   3.600183307110323*^9}, {3.6001833497010107`*^9, 3.6001834594064207`*^9}, {
   3.600183497436105*^9, 3.600183547673444*^9}, {3.6001836498689938`*^9, 
   3.600183682842471*^9}, {3.600183859274128*^9, 3.6001839387379847`*^9}, 
   3.6001841407311296`*^9, {3.6001843805893497`*^9, 3.600184385637583*^9}, {
   3.600184793643763*^9, 3.600184900035314*^9}, {3.6004365375548477`*^9, 
   3.6004365408019447`*^9}, {3.6004367469099703`*^9, 3.600436806894616*^9}, {
   3.600436840724843*^9, 3.600436872448591*^9}, {3.600436910640039*^9, 
   3.600436939754243*^9}, {3.600436979525483*^9, 3.600437097970006*^9}, {
   3.60043713505333*^9, 3.6004371487970867`*^9}, {3.600437514541803*^9, 
   3.600437735314152*^9}, {3.600437781127334*^9, 3.6004380002944813`*^9}, {
   3.6004381147506332`*^9, 3.600438120375464*^9}, {3.600438157402206*^9, 
   3.600438184067698*^9}, {3.600438281988155*^9, 3.600438358704988*^9}, {
   3.6004387705515757`*^9, 3.600438771261322*^9}, {3.600438809647208*^9, 
   3.600438875144246*^9}, {3.600438908126854*^9, 3.6004389105237923`*^9}, {
   3.600438961953944*^9, 3.600439164594915*^9}, {3.6004570738667045`*^9, 
   3.600457094635463*^9}, {3.6004572184990935`*^9, 3.600457317969756*^9}, {
   3.600457348160902*^9, 3.6004573752893677`*^9}, {3.6004574913712945`*^9, 
   3.600457491793192*^9}, {3.600457552161904*^9, 3.600457647910534*^9}, {
   3.6004576899324784`*^9, 3.6004576935420427`*^9}, {3.600457762051859*^9, 
   3.6004577623018713`*^9}, {3.600457805105092*^9, 3.6004578463467436`*^9}, {
   3.6004579454002934`*^9, 3.6004579723256664`*^9}, {3.600458008330616*^9, 
   3.600458083812557*^9}, {3.600458449504053*^9, 3.600458454848084*^9}, {
   3.600458582931731*^9, 3.6004586635828295`*^9}, {3.6004587090580993`*^9, 
   3.6004587352948756`*^9}, {3.6004587786783724`*^9, 
   3.6004588736301003`*^9}, {3.600458909542324*^9, 3.60045892477851*^9}, {
   3.600458956923891*^9, 3.600459055687333*^9}, {3.6004592844397163`*^9, 
   3.6004592872211113`*^9}, {3.600459723426779*^9, 3.600459723879928*^9}, {
   3.600459767635313*^9, 3.6004598350366325`*^9}, {3.6004598975464616`*^9, 
   3.6004599124857826`*^9}, {3.600461565762924*^9, 3.600461565934808*^9}, {
   3.600461623833621*^9, 3.6004616731987157`*^9}, {3.600461710016249*^9, 
   3.6004617763384113`*^9}, {3.6004618328319855`*^9, 3.600461940327263*^9}, {
   3.6004619903674*^9, 3.600461995555171*^9}, {3.6004620491747084`*^9, 
   3.600462131515542*^9}, {3.600462164130866*^9, 3.6004621871352243`*^9}, {
   3.6004622312532167`*^9, 3.600462270931383*^9}, {3.6004623724327087`*^9, 
   3.600462471200348*^9}, {3.6004625562455306`*^9, 3.6004625583716617`*^9}, {
   3.600463248356723*^9, 3.6004634774762335`*^9}, {3.600463652087809*^9, 
   3.600463654244171*^9}, {3.6004637325702095`*^9, 3.600463744134379*^9}, {
   3.600463774403632*^9, 3.600463824101071*^9}, {3.600463913992326*^9, 
   3.600464008211896*^9}, {3.6004640595031443`*^9, 3.600464094712305*^9}, {
   3.600464152410219*^9, 3.6004641545978327`*^9}, {3.600464896305048*^9, 
   3.600464919057311*^9}, {3.600464971877905*^9, 3.6004650538289957`*^9}, {
   3.6004651489540143`*^9, 3.6004653628810515`*^9}, {3.6004654168131995`*^9, 
   3.600465417001715*^9}, {3.6004654718401403`*^9, 3.6004655652919545`*^9}, {
   3.600466477760537*^9, 3.600466494153083*^9}, {3.600466588047614*^9, 
   3.600466644653685*^9}, {3.600466735391612*^9, 3.600466737313588*^9}, {
   3.6004667757896175`*^9, 3.6004667783376884`*^9}, {3.6004668153292217`*^9, 
   3.600466815547984*^9}, {3.6004668810599117`*^9, 3.600466910486493*^9}, {
   3.600466972186702*^9, 3.6004669925971894`*^9}, {3.6004671258759565`*^9, 
   3.600467132095033*^9}, {3.6004671652593255`*^9, 3.6004671655874696`*^9}, {
   3.600467196092205*^9, 3.600467231397142*^9}, {3.6004672719691095`*^9, 
   3.6004673304680815`*^9}, {3.6004674476952467`*^9, 3.600467512068454*^9}, {
   3.600546126525751*^9, 3.600546140137867*^9}, {3.600546231291532*^9, 
   3.600546238292934*^9}, {3.6005462855505595`*^9, 3.6005463388407826`*^9}, {
   3.6005465895401025`*^9, 3.6005465903526444`*^9}, {3.6005466747315207`*^9, 
   3.6005468353354335`*^9}, {3.600546876372965*^9, 3.6005468771698823`*^9}, {
   3.6005469343801126`*^9, 3.600546937209422*^9}, {3.6005469931706114`*^9, 
   3.6005470751226416`*^9}, {3.6005471335381284`*^9, 3.600547182733341*^9}, {
   3.600547216410061*^9, 3.6005472466429567`*^9}, {3.6005473277345657`*^9, 
   3.6005473316889057`*^9}, {3.6005474159223785`*^9, 
   3.6005474307679167`*^9}, {3.6005478260196795`*^9, 
   3.6005478674468145`*^9}, {3.6005479130178556`*^9, 
   3.6005479235038157`*^9}, {3.6005479590566463`*^9, 
   3.6005480813411083`*^9}, {3.6005481317708006`*^9, 3.600548155180332*^9}, {
   3.60054820484433*^9, 3.6005483591228824`*^9}, {3.600548404099183*^9, 
   3.6005484881909294`*^9}, {3.600561088594163*^9, 3.6005610905161395`*^9}, {
   3.6005611414448423`*^9, 3.6005611677149353`*^9}, {3.600561210673441*^9, 
   3.6005612455846233`*^9}, {3.6005612775112934`*^9, 3.600561292466242*^9}, {
   3.6005613234084415`*^9, 3.6005614595509014`*^9}, {3.6005615614103675`*^9, 
   3.600561589585783*^9}, {3.600561815242357*^9, 3.600561821196804*^9}, 
   3.600562111726551*^9, {3.600563482681701*^9, 3.600563483322359*^9}, {
   3.6005657282707453`*^9, 3.600565761274624*^9}, {3.6005663524655275`*^9, 
   3.6005663529186773`*^9}, {3.600611532313356*^9, 3.600611544579605*^9}, {
   3.6013084911713896`*^9, 3.6013087301619043`*^9}, {3.601308767996235*^9, 
   3.601308943775036*^9}, {3.6013089750610766`*^9, 3.6013092709974594`*^9}, {
   3.601309556130868*^9, 3.6013098898551025`*^9}, {3.601320380423335*^9, 
   3.6013205975024557`*^9}, {3.601382807903956*^9, 3.601382838407687*^9}, {
   3.601382920028728*^9, 3.601383072207568*^9}, {3.6014081337373133`*^9, 
   3.60140815924238*^9}, {3.601408372299925*^9, 3.601408543268326*^9}, {
   3.601480638023489*^9, 3.6014809850539513`*^9}, {3.601481032358714*^9, 
   3.6014810951349163`*^9}, {3.6014811327817383`*^9, 
   3.6014813822766914`*^9}, {3.6014912910853047`*^9, 
   3.6014913868113575`*^9}, {3.6014969962993965`*^9, 3.601497099891328*^9}, {
   3.6014981410546985`*^9, 3.601498142259895*^9}, {3.6014982482938995`*^9, 
   3.601498460172166*^9}, {3.6014984978971624`*^9, 3.601498825433859*^9}, {
   3.6014988560011363`*^9, 3.601499407915785*^9}, {3.6015025785405974`*^9, 
   3.601503079294713*^9}, {3.6015034468931704`*^9, 3.601503848311631*^9}, {
   3.6015040056369724`*^9, 3.601504224288253*^9}, 3.60150652663295*^9}],

Cell["\<\
Generate a new face at position (i,j,k,l,m,n) using heat bath algorithm.\
\>", "Text",
 CellChangeTimes->{{3.601515468333962*^9, 3.601515473928013*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"nf1", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r1", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r1", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r1", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf2", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r2", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r2", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r2", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf3", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r3", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r3", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r3", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf4", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r4", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r4", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r4", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf5", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r5", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r5", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r5", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf6", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r6", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r6", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r6", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf7", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r7", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r7", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r7", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf8", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r8", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r8", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r8", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf9", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r9", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r9", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r9", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf10", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r10", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r10", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r10", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf11", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r11", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r11", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r11", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf12", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r12", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r12", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r12", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf13", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r13", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r13", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r13", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf14", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r14", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r14", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r14", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"nf15", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Theta]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"While", "[", 
       RowBox[{"True", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Theta]", "=", 
          RowBox[{"RandomReal", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "Pi"}], ",", "Pi"}], "}"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"RandomReal", "[", "]"}], "<", 
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"r15", "[", 
                RowBox[{
                "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
                 "n"}], "]"}], "]"}], "\[Beta]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "\[Theta]", "]"}], "-", "1"}], ")"}]}], 
             "]"}]}], ",", 
           RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Abs", "[", 
         RowBox[{"r15", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], "]"}], 
        RowBox[{
         RowBox[{"Exp", "[", 
          RowBox[{"I", " ", "\[Theta]"}], "]"}], "/", 
         RowBox[{"r15", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6015093054741874`*^9, 3.6015096166085277`*^9}, {
  3.60151021971688*^9, 3.601510233157181*^9}, {3.601510787956255*^9, 
  3.601510988826719*^9}, {3.60151490554261*^9, 3.6015149140899453`*^9}}],

Cell["\<\
Compute the sum of the 2x1x1 Wilson surfaces located at (i,j,k,l,m,n) (note \
that there are 60 of them):\
\>", "Text",
 CellChangeTimes->{3.6015149607507224`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ws2", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"c123", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], " ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c123", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], " ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c123", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], " ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c124", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c124", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c124", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c125", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c125", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c125", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c126", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c126", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c126", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c134", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c134", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c134", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c135", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c135", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c135", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c136", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c136", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c136", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c145", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c145", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c145", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c146", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c146", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c146", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c156", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c156", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c156", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c234", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c234", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c234", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c235", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c235", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c235", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c236", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c236", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c236", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c245", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c245", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c245", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c246", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c246", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c246", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c256", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c256", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c256", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c345", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c345", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c345", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c346", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c346", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c346", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c356", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c356", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c356", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c456", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c456", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c456", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}]}]}], 
  ";"}]], "Input"],

Cell["\<\
Compute the sum of the 2x2x2 Wilson surfaces located at (i,j,k,l,m,n) (note \
that we sum over 20 of them):\
\>", "Text",
 CellChangeTimes->{{3.605260573165945*^9, 3.605260606980036*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ws4", "[", 
    RowBox[{
    "G_", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", "n_"}], 
    "]"}], ":=", "\[IndentingNewLine]", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"c123", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], " ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], "  ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], " ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], "  ", 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c123", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c124", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c124", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c125", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c125", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c126", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c126", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c134", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c134", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c135", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c135", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c136", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c136", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c145", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c145", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c146", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c146", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c156", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", "n"}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c156", "[", 
      RowBox[{"G", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"i", ",", "L"}], "]"}], "+", "1"}], ",", "j", ",", "k", ",", 
       "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c234", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c234", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}]}], "+", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c235", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c235", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c236", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c236", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c245", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c245", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c246", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c246", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c256", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", "n"}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c256", "[", 
      RowBox[{"G", ",", "i", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"j", ",", "L"}], "]"}], "+", "1"}], ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c345", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c345", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}]}], "+",
     "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c346", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c346", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c356", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       "n"}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c356", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"k", ",", "L"}], "]"}], "+", "1"}], ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c456", "[", 
      RowBox[{
      "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", "n"}], 
      "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", "n"}], "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", "m", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", "l", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}], 
     RowBox[{"c456", "[", 
      RowBox[{"G", ",", "i", ",", "j", ",", "k", ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"l", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"m", ",", "L"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"n", ",", "L"}], "]"}], "+", "1"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.604311411946108*^9, 3.604311412107909*^9}, {
   3.604311455534915*^9, 3.604311478692788*^9}, {3.6043115099043293`*^9, 
   3.604311538426132*^9}, {3.60431176156324*^9, 3.604311816205908*^9}, {
   3.6043118481105127`*^9, 3.604311875050267*^9}, {3.6043119135382757`*^9, 
   3.60431203891094*^9}, {3.604312080501039*^9, 3.604312142668475*^9}, {
   3.6043121835378304`*^9, 3.604312200794573*^9}, {3.604312412120083*^9, 
   3.604312463146515*^9}, {3.604312612271923*^9, 3.6043126456220703`*^9}, {
   3.6043126805064*^9, 3.604312695581957*^9}, {3.604312817813716*^9, 
   3.6043130729583178`*^9}, {3.604313125896872*^9, 3.604313154585722*^9}, {
   3.604313199004733*^9, 3.604313242419529*^9}, {3.604313275832368*^9, 
   3.604313276688429*^9}, {3.6043405218791857`*^9, 3.604340538631928*^9}, {
   3.604340860591069*^9, 3.604340870795999*^9}, {3.604341575445941*^9, 
   3.604341626592358*^9}, {3.604341708385953*^9, 3.6043417121899033`*^9}, {
   3.604341768080388*^9, 3.60434181411563*^9}, {3.604341877494955*^9, 
   3.604341881607188*^9}, {3.604341921226718*^9, 3.604342028873987*^9}, {
   3.6043420925786858`*^9, 3.6043422397676497`*^9}, {3.604342271058051*^9, 
   3.604342328767954*^9}, {3.604342359286551*^9, 3.604342390129208*^9}, {
   3.6043946335222387`*^9, 3.6043946700017433`*^9}, {3.604394721569768*^9, 
   3.604394760310823*^9}, {3.604394795250558*^9, 3.604394906487404*^9}, {
   3.604394946601569*^9, 3.604394966362158*^9}, {3.604395006747468*^9, 
   3.604395110497805*^9}, {3.604395140504003*^9, 3.6043951504916267`*^9}, {
   3.604395189051647*^9, 3.604395258866109*^9}, 3.6043953128772*^9, {
   3.604395345936368*^9, 3.604395346702417*^9}, {3.604396180577364*^9, 
   3.6043962745610037`*^9}, {3.6043964150942*^9, 3.604396537671626*^9}, 
   3.6043965840812674`*^9, {3.6043966150179777`*^9, 3.604396696985188*^9}, {
   3.604396734462838*^9, 3.604396810581867*^9}, {3.604396866207526*^9, 
   3.604397061643137*^9}, {3.604397102798606*^9, 3.604397120605534*^9}, {
   3.60439722289618*^9, 3.604397305450091*^9}}],

Cell["\<\
Generate a random gerbe G, a trivial gerbe F, and a mixed gerbe H on a 6d \
lattice of length L. Let  \[Beta] be the inverse temperature, \
\[OpenCurlyDoubleQuote]max\[CloseCurlyDoubleQuote] be the maximum number of \
Monte Carlo iterations, and \[Epsilon] be the convergence parameter for Monte \
Carlo iterations.\
\>", "Text",
 CellChangeTimes->{
  3.600610684868483*^9, {3.601515542496216*^9, 3.601515556293833*^9}, {
   3.605346250091548*^9, 3.6053462545794363`*^9}, {3.605346295512022*^9, 
   3.6053462974260397`*^9}, 3.605346340201215*^9, {3.605346628526802*^9, 
   3.60534685047611*^9}, 3.605346898898759*^9, {3.6053474244304657`*^9, 
   3.605347427620555*^9}, {3.605347462252101*^9, 3.605347462739974*^9}, {
   3.605347618262102*^9, 3.60534764125251*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"W", "[", " ", "Pi", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "L"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Gamma]", ",", "1", ",", "15"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H", "=", "F"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<", 
     RowBox[{"L", "+", "1"}]}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "1"}], ",", 
      RowBox[{"j", "<", 
       RowBox[{"L", "+", "1"}]}], ",", 
      RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "1"}], ",", 
        RowBox[{"k", "<", 
         RowBox[{"L", "+", "1"}]}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"l", "=", "1"}], ",", 
          RowBox[{"l", "<", 
           RowBox[{"L", "+", "1"}]}], ",", 
          RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"m", "=", "1"}], ",", 
            RowBox[{"m", "<", 
             RowBox[{"L", "+", "1"}]}], ",", 
            RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"n", "=", "1"}], ",", 
              RowBox[{"n", "<", 
               RowBox[{"L", "+", "1"}]}], ",", 
              RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"\[Gamma]", "=", "1"}], ",", 
                RowBox[{"\[Gamma]", "<", "16"}], ",", 
                RowBox[{"\[Gamma]", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"RandomReal", "[", "]"}], "<", ".11"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Gamma]", "]"}], "]"}], "=", 
                   RowBox[{"W", "[", "Pi", "]"}]}]}], "]"}]}], 
               "\[IndentingNewLine]", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
       "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]", "=", "1.2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"max", "=", "80"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]", "=", ".001"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6015092701670866`*^9, 3.6015092706202602`*^9}, {
   3.601511508408035*^9, 3.6015115089549413`*^9}, {3.6015117041162233`*^9, 
   3.601511704694386*^9}, {3.601512087760076*^9, 3.601512088322574*^9}, {
   3.6015130989870434`*^9, 3.601513101035048*^9}, {3.6015134941958647`*^9, 
   3.6015134946646333`*^9}, {3.6015140790810843`*^9, 
   3.6015140794404697`*^9}, {3.6015163422335014`*^9, 3.601516344577385*^9}, {
   3.601516771742135*^9, 3.6015167805248957`*^9}, {3.601516811526552*^9, 
   3.6015168470451307`*^9}, {3.601516923493966*^9, 3.6015169244002676`*^9}, {
   3.6015170565812817`*^9, 3.601517056768795*^9}, {3.6016548568691*^9, 
   3.6016548795127707`*^9}, {3.601660384065269*^9, 3.6016603850003843`*^9}, {
   3.601724160580883*^9, 3.601724161792224*^9}, {3.6018299796428022`*^9, 
   3.601829982246973*^9}, {3.6018877553157263`*^9, 3.601887761878721*^9}, {
   3.60189079952654*^9, 3.601890800057078*^9}, {3.601892653305669*^9, 
   3.601892658662509*^9}, {3.60189277642242*^9, 3.601892778602249*^9}, {
   3.6018933329137707`*^9, 3.601893333640932*^9}, {3.6018940507002277`*^9, 
   3.601894056132807*^9}, {3.601894452449617*^9, 3.601894452980822*^9}, {
   3.601895458060199*^9, 3.6018954593765497`*^9}, {3.6018959821634817`*^9, 
   3.601895982692668*^9}, {3.6018975139802847`*^9, 3.6018975419651318`*^9}, {
   3.601899528076211*^9, 3.6018995282246637`*^9}, {3.6019003534797373`*^9, 
   3.601900362371688*^9}, {3.601902027002736*^9, 3.601902029227592*^9}, {
   3.6019038736898193`*^9, 3.601903875902011*^9}, {3.60190526855232*^9, 
   3.601905268702888*^9}, {3.6019055536440887`*^9, 3.6019055547937317`*^9}, 
   3.6019063102478733`*^9, {3.601908688574996*^9, 3.6019086946027527`*^9}, {
   3.601910658796014*^9, 3.6019106749678717`*^9}, {3.601910734670452*^9, 
   3.6019107420402184`*^9}, {3.6019107852802362`*^9, 3.601910785946601*^9}, {
   3.601912641258978*^9, 3.601912642063231*^9}, {3.601920247510221*^9, 
   3.60192025291083*^9}, {3.601976333756181*^9, 3.601976347493689*^9}, {
   3.602162859711644*^9, 3.602162859946612*^9}, {3.602176508879651*^9, 
   3.602176509041854*^9}, {3.602238806837656*^9, 3.602238807631057*^9}, {
   3.602244203003921*^9, 3.602244203579803*^9}, {3.6022551445039043`*^9, 
   3.6022551475916147`*^9}, {3.602264837956366*^9, 3.602264839023162*^9}, {
   3.602264928393446*^9, 3.6022649488733473`*^9}, {3.602331316704269*^9, 
   3.602331332398057*^9}, {3.6023544252909117`*^9, 3.602354429568728*^9}, {
   3.602420822570065*^9, 3.6024208243739223`*^9}, {3.60243255693458*^9, 
   3.602432558410684*^9}, {3.6024352451011343`*^9, 3.602435245435904*^9}, {
   3.6025027640137587`*^9, 3.602502770310296*^9}, {3.602503164574699*^9, 
   3.60250316523833*^9}, {3.602511971047988*^9, 3.60251197306386*^9}, {
   3.602518951973802*^9, 3.6025189583326283`*^9}, {3.602520331089848*^9, 
   3.6025203328397512`*^9}, {3.602520698169959*^9, 3.6025207015202*^9}, 
   3.602604254506257*^9, 3.604310538434688*^9, 3.604310813022502*^9, {
   3.604398330299972*^9, 3.604398330735248*^9}, {3.604400601720551*^9, 
   3.6044006033016987`*^9}, {3.6044188583635178`*^9, 3.604418858986217*^9}, {
   3.60451152092317*^9, 3.604511521047274*^9}, {3.6046579916726217`*^9, 
   3.604657992486576*^9}, {3.6046592571763897`*^9, 3.604659258612855*^9}, {
   3.604677372487755*^9, 3.604677374366843*^9}, 3.604682727053165*^9, {
   3.60468302873909*^9, 3.604683030536038*^9}, {3.6047452873641853`*^9, 
   3.604745289917574*^9}, {3.604853468604553*^9, 3.604853468723507*^9}, {
   3.6049143362386093`*^9, 3.604914338417076*^9}, {3.6049166733960457`*^9, 
   3.604916673930794*^9}, 3.605024929330153*^9, 3.605180531246427*^9, 
   3.605180730385089*^9, {3.605180781131304*^9, 3.605180781313714*^9}, {
   3.605346783497283*^9, 3.605346783698292*^9}}],

Cell["\<\
Perform Monte Carlo sweeps on F, G, H until the energy density of H converges \
with the energy density of either F or G.  List the energy denisity for each \
gerbe as a function of sweeps. \
\>", "Text",
 CellChangeTimes->{
  3.599148886103396*^9, 3.5991489673561068`*^9, {3.6053462911376333`*^9, 
   3.605346620634878*^9}, {3.605346709488967*^9, 3.605346709897895*^9}, 
   3.605346779182407*^9, {3.6053468678034983`*^9, 3.605346893657866*^9}, {
   3.6053476940534487`*^9, 3.60534769791418*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cg", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cf", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ch", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"0", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "max"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cg", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
       "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
    RowBox[{"L", "^", "6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ch", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{
       "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
    RowBox[{"L", "^", "6"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cf", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"cg", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"cf", "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"ch", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p", "=", "1"}], ",", 
   RowBox[{"p", "<", "max"}], ",", 
   RowBox[{"p", "++"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "<", 
       RowBox[{"L", "+", "1"}]}], ",", 
      RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", "=", "1"}], ",", 
         RowBox[{"j", "<", 
          RowBox[{"L", "+", "1"}]}], ",", 
         RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"k", "=", "1"}], ",", 
            RowBox[{"k", "<", 
             RowBox[{"L", "+", "1"}]}], ",", 
            RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"l", "=", "1"}], ",", 
               RowBox[{"l", "<", 
                RowBox[{"L", "+", "1"}]}], ",", 
               RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"For", "[", 
                 RowBox[{
                  RowBox[{"m", "=", "1"}], ",", 
                  RowBox[{"m", "<", 
                   RowBox[{"L", "+", "1"}]}], ",", 
                  RowBox[{"m", "++"}], ",", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"n", "=", "1"}], ",", 
                    RowBox[{"n", "<", 
                    RowBox[{"L", "+", "1"}]}], ",", 
                    RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{"nf1", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{"nf1", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "=", 
                    RowBox[{"nf1", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{"nf2", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{"nf2", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "=", 
                    RowBox[{"nf2", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"nf3", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"nf3", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "3", "]"}], "]"}], "=", 
                    RowBox[{"nf3", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "=", 
                    RowBox[{"nf4", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "=", 
                    RowBox[{"nf4", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "4", "]"}], "]"}], "=", 
                    RowBox[{"nf4", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "5", "]"}], "]"}], "=", 
                    RowBox[{"nf5", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "5", "]"}], "]"}], "=", 
                    RowBox[{"nf5", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "5", "]"}], "]"}], "=", 
                    RowBox[{"nf5", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"nf6", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"nf6", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "6", "]"}], "]"}], "=", 
                    RowBox[{"nf6", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "=", 
                    RowBox[{"nf7", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "=", 
                    RowBox[{"nf7", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "7", "]"}], "]"}], "=", 
                    RowBox[{"nf7", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "=", 
                    RowBox[{"nf8", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "=", 
                    RowBox[{"nf8", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "8", "]"}], "]"}], "=", 
                    RowBox[{"nf8", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "9", "]"}], "]"}], "=", 
                    RowBox[{"nf9", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "9", "]"}], "]"}], "=", 
                    RowBox[{"nf9", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "9", "]"}], "]"}], "=", 
                    RowBox[{"nf9", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "10", "]"}], "]"}], "=", 
                    RowBox[{"nf10", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "10", "]"}], "]"}], "=", 
                    RowBox[{"nf10", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "10", "]"}], "]"}], "=", 
                    RowBox[{"nf10", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "11", "]"}], "]"}], "=", 
                    RowBox[{"nf11", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "11", "]"}], "]"}], "=", 
                    RowBox[{"nf11", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "11", "]"}], "]"}], "=", 
                    RowBox[{"nf11", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "12", "]"}], "]"}], "=", 
                    RowBox[{"nf12", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "12", "]"}], "]"}], "=", 
                    RowBox[{"nf12", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "12", "]"}], "]"}], "=", 
                    RowBox[{"nf12", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "13", "]"}], "]"}], "=", 
                    RowBox[{"nf13", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "13", "]"}], "]"}], "=", 
                    RowBox[{"nf13", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "13", "]"}], "]"}], "=", 
                    RowBox[{"nf13", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "14", "]"}], "]"}], "=", 
                    RowBox[{"nf14", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "14", "]"}], "]"}], "=", 
                    RowBox[{"nf14", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "14", "]"}], "]"}], "=", 
                    RowBox[{"nf14", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"G", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "15", "]"}], "]"}], "=", 
                    RowBox[{"nf15", "[", 
                    RowBox[{
                    "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"F", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "15", "]"}], "]"}], "=", 
                    RowBox[{"nf15", "[", 
                    RowBox[{
                    "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"H", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "[", 
                    RowBox[{"[", "l", "]"}], "]"}], "[", 
                    RowBox[{"[", "m", "]"}], "]"}], "[", 
                    RowBox[{"[", "n", "]"}], "]"}], "[", 
                    RowBox[{"[", "15", "]"}], "]"}], "=", 
                    RowBox[{"nf15", "[", 
                    RowBox[{
                    "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", 
                    ",", "n"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cg", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{
         "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "6"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"cf", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{
         "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "6"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ch", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{
         "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
      RowBox[{"L", "^", "6"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"{", 
      RowBox[{"p", ",", 
       RowBox[{"cg", "[", 
        RowBox[{"[", 
         RowBox[{"p", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"cf", "[", 
        RowBox[{"[", 
         RowBox[{"p", "+", "1"}], "]"}], "]"}], ",", 
       RowBox[{"ch", "[", 
        RowBox[{"[", 
         RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"p", "\[Equal]", 
        RowBox[{"max", "-", "1"}]}], "||", "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ch", "[", 
               RowBox[{"[", 
                RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
              RowBox[{"ch", "[", 
               RowBox[{"[", "p", "]"}], "]"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ch", "[", 
               RowBox[{"[", 
                RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
              RowBox[{"ch", "[", 
               RowBox[{"[", "p", "]"}], "]"}]}], ")"}]}], "]"}], "<", 
          "\[Epsilon]"}], "&&", "\[IndentingNewLine]", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cg", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
                  RowBox[{"cg", "[", 
                   RowBox[{"[", "p", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cg", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
                  RowBox[{"cg", "[", 
                   RowBox[{"[", "p", "]"}], "]"}]}], ")"}]}], "]"}], "<", 
              "\[Epsilon]"}], " ", "&&", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cg", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
                  RowBox[{"ch", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cg", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
                  RowBox[{"ch", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}]}], "]"}], 
              "<", "\[Epsilon]"}]}], ")"}], "||", "\[IndentingNewLine]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cf", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
                  RowBox[{"cf", "[", 
                   RowBox[{"[", "p", "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"cf", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
                  RowBox[{"cf", "[", 
                   RowBox[{"[", "p", "]"}], "]"}]}], ")"}]}], "]"}], "<", 
              "\[Epsilon]"}], " ", "&&", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ch", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "-", 
                  RowBox[{"cf", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"ch", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}], "+", 
                  RowBox[{"cf", "[", 
                   RowBox[{"[", 
                    RowBox[{"p", "+", "1"}], "]"}], "]"}]}], ")"}]}], "]"}], 
              "<", "\[Epsilon]"}]}], ")"}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"Break", "[", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.59950298482421*^9, 3.599503048168942*^9}, {
   3.6005981001855593`*^9, 3.600598109127287*^9}, {3.600598140975267*^9, 
   3.6005982087208023`*^9}, 3.600599475780841*^9, {3.600599508518592*^9, 
   3.600599586076126*^9}, {3.600599624507477*^9, 3.6005996824227753`*^9}, {
   3.600599753491287*^9, 3.600599912502141*^9}, {3.60060003391085*^9, 
   3.6006000713257217`*^9}, 3.6006001494407587`*^9, 3.60060048960677*^9, {
   3.6006073944964333`*^9, 3.6006074080068903`*^9}, 3.6015092682607236`*^9, 
   3.6015110743448753`*^9, {3.601511142374696*^9, 3.6015113667435193`*^9}, {
   3.601511966053393*^9, 3.6015119973248973`*^9}, {3.601512080993024*^9, 
   3.601512081196149*^9}, {3.6015129424037457`*^9, 3.6015129522021756`*^9}, {
   3.6015134909134245`*^9, 3.601513491475957*^9}, {3.601514121352091*^9, 
   3.601514127790929*^9}, {3.601514161310411*^9, 3.6015141924558215`*^9}, {
   3.601514241414669*^9, 3.601514255041438*^9}, {3.6015142901714272`*^9, 
   3.6015145301872873`*^9}, {3.6015146181523542`*^9, 
   3.6015146203243475`*^9}, {3.6015148526168556`*^9, 3.601514854116934*^9}, {
   3.601515716621118*^9, 3.6015157173867755`*^9}, {3.601515856541985*^9, 
   3.6015158572764*^9}, {3.6015163018698874`*^9, 3.601516302510545*^9}, {
   3.601516414227935*^9, 3.60151652366604*^9}, {3.60151662559996*^9, 
   3.6015166869824*^9}, {3.601516723657287*^9, 3.6015167600227575`*^9}, {
   3.601516851529736*^9, 3.601516912711102*^9}, {3.601517028438117*^9, 
   3.6015170289537697`*^9}, {3.601517062488885*^9, 3.6015170728342276`*^9}, {
   3.601660364483633*^9, 3.601660366899804*^9}, {3.601724144481923*^9, 
   3.601724146467289*^9}, {3.6018299725336733`*^9, 3.601829973649268*^9}, {
   3.601905609162251*^9, 3.601905610894853*^9}, {3.601906298939954*^9, 
   3.601906299223126*^9}, {3.601906730746318*^9, 3.60190673512052*^9}, {
   3.601909300885384*^9, 3.601909487978437*^9}, {3.604668295995685*^9, 
   3.604668330324559*^9}, {3.604853478203145*^9, 3.6048534783244143`*^9}, {
   3.60534678170693*^9, 3.6053467864840813`*^9}}],

Cell["\<\
Print energy density for each configuration as a function of sweeps:\
\>", "Text",
 CellChangeTimes->{{3.599148977315132*^9, 3.599148988530224*^9}, {
  3.599149022913411*^9, 3.599149041099781*^9}, {3.6006001655915737`*^9, 
  3.6006001670876226`*^9}}],

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Energy Density=\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"cg", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"cf", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}], ",", 
     RowBox[{"ch", "[", 
      RowBox[{"[", 
       RowBox[{"p", "+", "1"}], "]"}], "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"cg", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"cf", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}], ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"j", "-", "1"}], ",", 
         RowBox[{"ch", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"p", "+", "1"}]}], "}"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "0.5"}], ",", 
        RowBox[{"p", "+", ".5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", ".03"}], ",", 
        RowBox[{"1.05", 
         RowBox[{"cg", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", "Medium"}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.5991490153613653`*^9, 3.599149016567902*^9}, {
   3.599503215548911*^9, 3.599503217664771*^9}, 3.6015147677925873`*^9, {
   3.60251897391396*^9, 3.602518975697434*^9}}],

Cell["\<\
Compute -log of average 1x1x1 WIlson surface for initially \
random/trivial/mixed gerbe:\
\>", "Text",
 CellChangeTimes->{{3.600693973072783*^9, 3.6006939830802593`*^9}, {
  3.6018939975164022`*^9, 3.6018939993391523`*^9}, {3.601899547229887*^9, 
  3.6018995483975763`*^9}, {3.604395628710273*^9, 3.604395648884543*^9}, {
  3.605346916376042*^9, 3.605346923855721*^9}, {3.6053470976573563`*^9, 
  3.605347102697042*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G111", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws1", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F111", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws1", "[", 
          RowBox[{
          "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H111", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws1", "[", 
          RowBox[{
          "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.600692588758728*^9, 3.600692599068719*^9}, {
   3.6006926447542143`*^9, 3.600692655574844*^9}, {3.601906757293486*^9, 
   3.6019067584792433`*^9}, {3.604395546495449*^9, 3.604395576184966*^9}, 
   3.6043956735664454`*^9, {3.604396038324664*^9, 3.60439604006098*^9}}],

Cell["\<\
Compute -log of average 2x1x1 Wilson surface for initially \
random/trivial/mixed gerbe and compute ratio to -log of average 1x1x1 WIlson \
surface. Note that a ratio of 2 corresponds to a volume law and a ratio of \
5/3 corresponds to an area law:\
\>", "Text",
 CellChangeTimes->{{3.604395691986041*^9, 3.604395733867509*^9}, {
  3.604395877659775*^9, 3.604395947353281*^9}, {3.604396139258068*^9, 
  3.6043961480816174`*^9}, {3.605346962975769*^9, 3.605346966303391*^9}, {
  3.605347069477255*^9, 3.605347121673468*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G211", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "60"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws2", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F211", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "60"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws2", "[", 
          RowBox[{
          "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H211", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "60"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws2", "[", 
          RowBox[{
          "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G211", "/", "G111"}], "\[IndentingNewLine]", 
 RowBox[{"F211", "/", "F111"}], "\[IndentingNewLine]", 
 RowBox[{"H211", "/", "H111"}]}], "Input",
 CellChangeTimes->{{3.604395584562833*^9, 3.604395591470709*^9}, {
  3.604396041539925*^9, 3.6043960653359327`*^9}}],

Cell["\<\
Compute -log of average 2x2x2 WIlson surface for the initially \
random/trivial/mixed gerbe and compute ratio to -log of average 1x1x1 WIlson \
surface. Note that a ratio of 8 corresponds to a volume law and a ratio of 4 \
corresponds to an area law:\
\>", "Text",
 CellChangeTimes->{{3.604342422350259*^9, 3.604342422925457*^9}, 
   3.604395976936286*^9, {3.604396017390484*^9, 3.604396028749258*^9}, {
   3.605347055610167*^9, 3.605347066655492*^9}, {3.6053471276331463`*^9, 
   3.605347128216913*^9}, {3.605347210605728*^9, 3.6053472111975613`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"G222", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws4", "[", 
          RowBox[{
          "G", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F222", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws4", "[", 
          RowBox[{
          "F", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"H222", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", " ", 
     RowBox[{
      RowBox[{"1", "/", "20"}], " ", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ws4", "[", 
          RowBox[{
          "H", ",", "i", ",", "j", ",", "k", ",", "l", ",", "m", ",", "n"}], 
          "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"m", ",", "1", ",", "L"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"n", ",", "1", ",", "L"}], "}"}]}], "]"}], "/", 
       RowBox[{"L", "^", "6"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"G222", "/", "G111"}], "\[IndentingNewLine]", 
 RowBox[{"F222", "/", "F111"}], "\[IndentingNewLine]", 
 RowBox[{"H222", "/", "H111"}]}], "Input",
 CellChangeTimes->{{3.60431225706929*^9, 3.6043123584664516`*^9}, {
  3.6043406436471577`*^9, 3.604340648438422*^9}, {3.604341834594696*^9, 
  3.604341836868166*^9}, {3.604342054190384*^9, 3.6043420569013844`*^9}, {
  3.6043424137933826`*^9, 3.604342417841103*^9}, {3.604395363243902*^9, 
  3.604395365524197*^9}, {3.604396071064032*^9, 3.6043960728198023`*^9}, {
  3.6043973424612713`*^9, 3.6043973542066193`*^9}}]
},
WindowSize->{1920, 979},
WindowMargins->{{Automatic, -7}, {Automatic, 76}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
PrintingOptions->{"PaperOrientation"->"Portrait",
"PaperSize"->{594.75, 842.25},
"PostScriptOutputFile"->""},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 199, 4, 31, "Text"],
Cell[759, 26, 113, 1, 31, "Text"],
Cell[875, 29, 465, 13, 32, "Input"],
Cell[1343, 44, 237, 3, 31, "Text"],
Cell[1583, 49, 71788, 2138, 1309, "Input"],
Cell[73374, 2189, 386, 7, 31, "Text"],
Cell[73763, 2198, 2991, 90, 99, "Input"],
Cell[76757, 2290, 383, 6, 31, "Text"],
Cell[77143, 2298, 614, 16, 32, "Input"],
Cell[77760, 2316, 241, 4, 31, "Text"],
Cell[78004, 2322, 405570, 11626, 7095, "Input"],
Cell[483577, 13950, 162, 3, 31, "Text"],
Cell[483742, 13955, 27689, 768, 2321, "Input"],
Cell[511434, 14725, 173, 4, 31, "Text"],
Cell[511610, 14731, 23603, 667, 1353, "Input"],
Cell[535216, 15400, 197, 4, 31, "Text"],
Cell[535416, 15406, 45225, 1233, 913, "Input"],
Cell[580644, 16641, 774, 13, 31, "Text"],
Cell[581421, 16656, 7983, 164, 363, "Input"],
Cell[589407, 16822, 506, 9, 31, "Text"],
Cell[589916, 16833, 52819, 1213, 1639, "Input"],
Cell[642738, 18048, 260, 5, 31, "Text"],
Cell[643001, 18055, 2191, 67, 77, "Input"],
Cell[645195, 18124, 430, 8, 31, "Text"],
Cell[645628, 18134, 3038, 82, 77, "Input"],
Cell[648669, 18218, 533, 9, 31, "Text"],
Cell[649205, 18229, 3034, 83, 143, "Input"],
Cell[652242, 18314, 562, 9, 31, "Text"],
Cell[652807, 18325, 3333, 87, 143, "Input"]
}
]
*)

(* End of internal cache information *)

